Detecting 5G Narrowband Jammers with CNN, k-nearest Neighbors, and Support Vector Machines

5G cellular networks are particularly vulnerable against narrowband jammers that target specific control sub-channels in the radio signal. One mitigation approach is to detect such jamming attacks with an online observation system, based on machine learning. We propose to detect jamming at the physical layer with a pre-trained machine learning model that performs binary classification. Based on data from an experimental 5G network, we study the performance of different classification models. A convolutional neural network will be compared to support vector machines and k-nearest neighbors, where the last two methods are combined with principal component analysis. The obtained results show substantial differences in terms of classification accuracy and computation time.

==> plots/fig_CNN_vargain_accuracy.m <==
clear all;
close all;

%from Matteo, 2024-09-08 
%45 db: 90 % are between 0 and 0.082*1e-14
%55db: more than 90% are 0.
%65 db: more than 90% 0.991
%74 db: 90% of them are bigger than 0.9874
%80db: more than 90% are 1.0

g=[45 55 65 74 80]; %Configured Tx gain of N300 (jammer) in dB, 80 dB is original
d=[56.23 17.78 5.65 2 1]; %Estimated distance (for alpha=2) between jammer and UE (receiver) in m
p90=[8.2100e-16 0 0.991 0.9874 1];

figure;
plot(g,p90,'-xk');
axis([-Inf Inf -0.1 1.1]);
xlabel('Transmitter gain of jammer [dB]');
ylabel('90th percentile of CNN output');

figure;
plot(flip(d),flip(p90),'-xk');
axis([-Inf Inf -0.1 1.1]);
xlabel('Distance [m]');
ylabel('90th percentile of CNN output');

